Privacy-Aware Activity Classification from First Person Office Videos

In the advent of wearable body-cameras, human activity classification from First-Person Videos (FPV) has become a topic of increasing importance for various applications, including in life-logging, law-enforcement, sports, workplace, and healthcare. One of the challenging aspects of FPV is its exposure to potentially sensitive objects within the user's field of view. In this work, we developed a privacy-aware activity classification system focusing on office videos. We utilized a Mask-RCNN with an Inception-ResNet hybrid as a feature extractor for detecting, and then blurring out sensitive objects (e.g., digital screens, human face, paper) from the videos. For activity classification, we incorporate an ensemble of Recurrent Neural Networks (RNNs) with ResNet, ResNext, and DenseNet based feature extractors. The proposed system was trained and evaluated on the FPV office video dataset that includes 18-classes made available through the IEEE Video and Image Processing (VIP) Cup 2019 competition. On the original unprotected FPVs, the proposed activity classifier ensemble reached an accuracy of 85.078% with precision, recall, and F1 scores of 0.88, 0.85 & 0.86, respectively. On privacy protected videos, the performances were slightly degraded, with accuracy, precision, recall, and F1 scores at 73.68%, 0.79, 0.75, and 0.74, respectively. The presented system won the 3rd prize in the IEEE VIP Cup 2019 competition.

==> Visualization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.char.array(['chat', 'clean', 'drink', 'dryer', 'machine', 'microwave', 'mobile', 'open', 'paper', 'print', 'read', 'shake', 'staple', 'take', 'typeset', 'walk', 'wash',  'whiteboard', 'write'])\n",
    "y = np.array([20799, 5944, 2349, 9254, 2690, 6528, 19884, 24246, 1340, 24885, 1610, 1846, 1560, 28561, 21431, 4983, 25867, 22540])\n",
    "explode = (0, 0.1, 0, 0)  # only \"explode\" the 2nd slice (i.e. 'Hogs')\n",
    "porcent = 100.*y/y.sum()\n",
    "\n",
    "fig1, ax1 = plt.subplots()\n",
    "patches, texts = ax1.pie(y, shadow=True, startangle=90, radius=2.0)\n",
    "labels = ['{0} - {1:1.2f} %'.format(i,j) for i,j in zip(x, porcent)]\n",
    "\n",
    "sort_legend = True\n",
    "if sort_legend:\n",
    "    patches, labels, dummy =  zip(*sorted(zip(patches, labels, y),\n",
    "                                          key=lambda x: x[2],\n",
    "                                          reverse=True))\n",
    "ax1.axis('equal')  # Equal aspect ratio ensures that pie is drawn as a circle.\n",
    "plt.legend(patches, labels, loc='best', bbox_to_anchor=(-0.1, 1.),\n",
    "           fontsize=8)\n",
    "plt.savefig('imbalance.png',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1152x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "classes = ['chat', 'clean', 'drink', 'dryer', 'machine', 'microwave', 'mobile', 'paper', 'print', 'read', 'shake', 'staple', 'take', 'typeset', 'walk', 'wash', 'whiteboard', 'write']\n",
    "raw_score = [0.75, 0.833, 0.8, 1.0, 0.954, 0.98, 0.92, 0.869, 0.974, 0.666, 0.631, 0.91, 0.957, 0.774, 0.87, 0.833, 0.926, 0.807]\n",
    "blur_score = [0.3, 0.727, 0.7, 1.0, 0.91, 0.98, 0.823, 0.52, 0.974, 0.47, 0.453, 0.91, 0.916, 0.75, 0.826, 0.667, 0.893, 0.51]\n",
    "\n",
    "x = np.arange(len(classes))  # the label locations\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "#fig, ax = plt.subplots()\n",
    "fig = plt.figure(1, [16, 8])\n",
    "ax = fig.add_subplot(111)\n",
    "rects1 = ax.bar(x - width/2, raw_score, width, label='Raw Video')\n",
    "rects2 = ax.bar(x + width/2, blur_score, width, label='Blur Video')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('F1 Score')\n",
    "ax.set_xlabel('Activity Classes')\n",
    "ax.set_title('F1 Score distribution')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(classes)\n",
    "ax.legend()\n",
    "\n",
    "\n",
    "def autolabel(rects):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        ax.annotate('{}'.format(height),\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom',rotation=90)\n",
    "\n",
    "\n",
    "autolabel(rects1)\n",
    "autolabel(rects2)\n",
    "plt.setp(ax.get_xticklabels(), rotation=45)\n",
    "#fig.tight_layout()\n",
    "\n",
    "plt.savefig('class-wise_f1.png',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

